A reanalysis of radioisotope measurements of the $^9$Be$(\gamma,n)^8$Be cross-section

The $^9$Be$(\gamma,n)^8$Be reaction is enhanced by a near threshold $1/2^+$ state. Contradictions between existing measurements of this reaction cross-section affect calculations of astrophysical r-process yields, dark matter detector calibrations, and the theory of the nuclear structure of $^9$Be. Select well-documented radioisotope $^9$Be$(\gamma,n)$ source yield measurements have been reanalyzed, providing a set of high-accuracy independently measured cross sections. A Breit-Wigner fit of these corrected measurements yields $E_R=1738.8\pm1.9$ keV, $\Gamma_\gamma=0.771\pm0.021$ eV, and $\Gamma_n=268\pm15$ keV for the $1/2^+$ state. A virtual $1/2^+$ state is excluded with 99.3\% confidence.

==> Be9xs_fit3.py <==
#!/usr/bin/python

# Be9xs_fit3.py
# Alan Robinson, Jun 16, 2016
# fbfree@fnal.gov
# Program to fit resonance parameters for the Be-9(g,n) reaction

import math, numpy, sys
from scipy.optimize import minimize, brenth
from scipy.stats import norm
import numdifftools
from numpy import matrix
from numpy import linalg

consts = (1664.54, 197.33, 834.4241069)
# Sn, hbar, mu

# Form factor functions

def P0(chiEn): return numpy.sqrt(chiEn)
def P1(chiEn): return (chiEn)**(1.5)/(1+chiEn)
def P2(chiEn): return (chiEn)**(2.5)/(9+3*chiEn+chiEn**2)
def P3(chiEn): return (chiEn)**(3.5)/(225+45*chiEn+6*chiEn**2+chiEn**3)

def be9BW(E,J,l,Gg,Gn,Er):
    # Calculate Breit-Wigner cross-section for a single level resonance.
    # Input: Photon Energy (keV), J, l, Gamma width(keV), Neutron width(keV), Resonant Energy (keV)
    
    l_dict = {0:P0, 1:P1, 2:P2, 3:P3}
    Pl = l_dict[l]
    
    R = 1.44/consts[1]*(1+8**0.33333)
    
    chiEn = (E - consts[0]) * 2.0 * consts[2] * R**2 / 1000.
    chiEr = (Er - consts[0]) * 2.0 * consts[2] * R**2 / 1000.
    Gn_E = Gn * Pl(chiEn) / Pl(chiEr)
    Gg_E = Gg * (E/Er)**3

    return math.pi*consts[1]**2*(1000./E)**2 * (2.0*J+1.0)/8.0 * Gg_E * Gn_E / ((E-Er)**2 + (Gg_E+Gn_E)**2/4)*10.

def be9xs(E, params):
    # Calculate the 9Be(g,n) cross-section given parameters for the 1/2+ state.
    # Input: Photon energy (keV), params tuple (Resonant energy (keV), Photon width (eV), Neutron width (keV), Upper resonance contribution offset)
    
    sig = be9BW(E, 0.5, 0, params[1]/1000., params[2], params[0]) \
        + (be9BW(E,2.5,2, 0.45e-3, 163, 3008.) \
        + be9BW(E,0.5, 1, 1.8e-3, 393, 2880.) \
        + be9BW(E,1.5, 2, 7.8e-3, 2419, 4704.) \
        + be9BW(E,1.5, 1, 15.7e-3, 1477, 5590.) \
        + be9BW(E,2.5, 3, 0.098e-3, 0.77, 2431.)) * (1.0 + params[4])
    return sig

def chi_sq(params):
    # Return the chi^2 of the measured neutron yields for the given 1/2+ state fit parameters.
    # Input: params tuple (Resonance energy (keV), Photon width (eV), Neutron width (keV), Fujishiro offset, Upper resonance contribution offset, NBS source strength offset),
   
    # Radioisotope data
    # Arrays of (Photon energy, branching, branching uncertainty) for each photon energy above threshold.
    # Yields and uncertainties (in mb)

    # Sb-124
    Sb = numpy.array( ((1690.971, 47.57, 0.18),
                      (1720.72, 0.0951, 0.0017),
                      (1852.14, 0.0065, 0.0013),
                      (1918.74, 0.0545, 0.0016),
                      (2016.34, 0.095, 0.005),
                      (2039.55, 0.0642, 0.0019),
                      (2079.88, 0.021, 0.004),
                      (2090.93, 5.49, 0.03),
                      (2099.25, 0.0457, 0.0009),
                      (2108.323, 0.0433, 0.0013),
                      (2172.1, 0.0021, 0.0004),
                      (2182.58, 0.0424, 0.001),
                      (2283.62, 0.008, 0.0012),
                      (2294.02, 0.032, 0.001),
                      (2323.45, 0.00243, 0.00016),
                      (2455.21, 0.0015, 0.0004),
                      (2681.9, 0.00165, 0.00017),
                      (2693.57, 0.003, 0.0005),
                      (2807.52, 0.00147, 0.0002)
                      ))
    Sb2yield = (0.669, 0.029) # Gibbons et al.
    Sbyield = (0.678,0.032) # John and Prosser

    # Ga-72
    Ga = numpy.array( ((1680.742, 0.912, 0.015),
                      (1710.41, 0.392, 0.2),
                      (1711.15, 0.046, 0.15),
                      (1837.15, 0.25, 0.04),
                      (1861.996, 5.41, 0.018),
                      (1877.692, 0.228, 0.004),
                      (1920.2, 0.16, 0.005),
                      (1991.16, 0.101, 0.009),
                      (2028.94, 0.115, 0.003),
                      (2109.361, 1.085, 0.01),
                      (2201.586, 26.87, 0.12),
                      (2214.024, 0.218, 0.01),
                      (2402.57, 0.0443, 0.0017),
                      (2404.3, 0.015, 0.004),
                      (2491.026, 7.73, 0.03),
                      (2507.718, 13.33, 0.06),
                      (2515.857, 0.258, 0.014),
                      (2582.39, 0.0127, 0.0014),
                      (2605.44, 0.0153, 0.0019),
                      (2621.279, 0.141, 0.006),
                      (2633.57, 0.0167, 0.0012),
                      (2785.83, 0.03, 0.0009),
                      (2844.16, 0.446, 0.008),
                      (2940.18, 0.0136, 0.0018),
                      (2942.4, 0.026, 0.006),
                      (2950, 0.0047, 0.0003),
                      (2981.49, 0.06, 0.003),
                      (3034.6, 0.0046, 0.0009),
                      (3094.31, 0.0162, 0.0006),
                      (3325.3, 0.0066, 0.0014),
                      (3338.54, 0.0043, 0.0006),
                      (3678.5, 8.60E-004, 0.00019)
                      ))
    Gayield = (0.1709, 0.0051)

    # Y-88
    Y = numpy.array(  ((1836.063,99.2,   0.3),
                       (2734,    0.71,   0.07),
                       (3219.7,  0.007,  0.002)
                      ))
    Yyield = (0.660, 0.029) # Gibbons et al.
    Yyield2 = (0.80369616, 0.07996731) # Fujishiro et al.
    
    # Bi-214 (Ra-226 daughter)
    Ra = numpy.array( ((1665.9, 0.0067, 0.0011),
                      (1676.1, 0.0025, 0.0025),
                      (1684.012, 0.214, 0.005),
                      (1711, 0.0018, 0.0009),
                      (1729.595, 2.878, 0.008),
                      (1751.6, 1.00E-003, 0.0005),
                      (1764.491, 15.3, 0.03),
                      (1813.72, 0.011, 0.001),
                      (1819.2, 7.00E-004, 0.0007),
                      (1838.36, 0.35, 0.01),
                      (1847.429, 2.025, 0.009),
                      (1873.16, 0.214, 0.008),
                      (1890.32, 0.084, 0.008),
                      (1896.05, 0.149, 0.008),
                      (1898.68, 0.05, 0.007),
                      (1935.62, 0.032, 0.003),
                      (1994.6, 0.007, 0.003),
                      (2010.82, 0.0444, 0.0015),
                      (2021.55, 0.0205, 0.0016),
                      (2052.97, 0.069, 0.004),
                      (2085.19, 0.044, 0.002),
                      (2089.67, 0.0453, 0.0021),
                      (2109.98, 0.085, 0.003),
                      (2118.514, 1.16, 0.006),
                      (2120, 0.007, 0.002),
                      (2147.99, 0.0137, 0.0009),
                      (2160.4, 0.0018, 0.0005),
                      (2176.54, 0.0033, 0.0004),
                      (2192.59, 0.042, 0.013),
                      (2204.059, 4.924, 0.018),
                      (2251.51, 0.0058, 0.0004),
                      (2260.27, 0.0087, 0.0004),
                      (2266.53, 0.0166, 0.0008),
                      (2270.9, 0.0013, 0.0002),
                      (2284.34, 0.005, 0.0002),
                      (2287.65, 0.0045, 0.0005),
                      (2293.38, 0.307, 0.003),
                      (2310.2, 0.0014, 0.0009),
                      (2312.42, 0.0088, 0.0008),
                      (2319.3, 4.00E-004, 0.0002),
                      (2325.16, 0.0017, 0.0002),
                      (2331.36, 0.0217, 0.0012),
                      (2348, 1.40E-004, 0.00009),
                      (2353.5, 4.00E-004, 0.0002),
                      (2360.98, 0.0016, 0.0002),
                      (2369.54, 0.0028, 0.0004),
                      (2376.91, 0.0089, 0.0004),
                      (2390.83, 0.00158, 0.00013),
                      (2405.1, 4.10E-004, 0.00014),
                      (2423.34, 0.0049, 0.0004),
                      (2444.7, 0.0082, 0.0004),
                      (2447.7, 1.548, 0.007),
                      (2472.9, 0.0023, 0.0008),
                      (2482.8, 0.002, 0.0009),
                      (2505.48, 0.0056, 0.0004),
                      (2550.7, 3.20E-004, 0.00009),
                      (2553, 1.00E-004, 0.00001),
                      (2562, 1.80E-004, 0.00009),
                      (2564, 1.40E-004, 0.00009),
                      (2574.2, 2.40E-004, 0.00024),
                      (2604.5, 4.00E-004, 0.00007),
                      (2630.9, 8.60E-004, 0.00013),
                      (2662.3, 2.00E-004, 0.00004),
                      (2694.66, 0.0303, 0.0009),
                      (2699.26, 0.0028, 0.0002),
                      (2719.33, 0.0017, 0.0002),
                      (2769.93, 0.0246, 0.0011),
                      (2785.95, 0.0056, 0.0004),
                      (2826.97, 0.0023, 0.0002),
                      (2861, 4.00E-004, 0.00008),
                      (2880.35, 0.0101, 0.0006),
                      (2893.53, 0.0058, 0.0004),
                      (2921.98, 0.0137, 0.0004),
                      (2928.54, 0.0011, 0.0001),
                      (2934.57, 4.70E-004, 0.00009),
                      (2978.93, 0.014, 0.0004),
                      (2999.97, 0.0088, 0.0004),
                      (3053.93, 0.0211, 0.0007),
                      (3081.77, 0.005, 0.0004),
                      (3094, 3.80E-004, 0.00004),
                      (3142.56, 0.0012, 0.00009),
                      (3149, 8.60E-005, 0.000009),
                      (3160.5, 4.70E-004, 0.00008),
                      (3183.63, 0.00133, 0.00009)
                      ))
    Rayield = (0.230278, 0.01) # Fake data, not used
    
    # Bi-206
    Bi = numpy.array( ((1718.7, 31.9, 0.5),
                      (1844.49, 0.57, 0.03),
                      (1878.65, 2.01, 0.04),
                      (1903.56, 0.349, 0.015),
                      (2022.8, 0.0129, 0.002),
                      (2439, 0.005, 0.002),
                      (2476.7, 0.0149, 0.002),
                      (2599.6, 0.13, 0.01),
                      (2759.6, 0.0139, 0.002)
                      ))
    Biyield = (0.4173, 0.0204)
    
    # Ru-105
    Ru = numpy.array( ((1698.167, 0.076626, 9.460E-4),
                      (1708.7, 4.70E-004, 2.350E-4),
                      (1721.149, 0.0299409, 2.838E-4),
                      (1765.4, 1.90E-004, 1.419E-4),
                      (1809, 2.40E-004, 1.892E-4),
                      (1829.6, 8.00E-004, 5.676E-4)
                      ))
    Ruyield = (0.002562498, 0.000171045)
    
    # Cl-38
    Cl = numpy.array( ((2167.54,44.4,   0.9),
                       (2398.1, 0.01,   0.01),
                       (3810.03,0.0275, 0.0019),
                       (3936.1, 0.003,  0.003)
                     ))
    Clyield = (0.135478014, 0.013843309)

    # Photon energy for monoenergetic (above threshold) sources.
    # Cross-sections provided instead of yields.  Cross-section uncertainties include branching ratio uncertainties.
    
    Al = (1778.987,)  # Al-28
    Alyield2 = (0.8824673, 0.028944389)
    Alyield1 = (1.214878184, 0.092263276)
    Ni = (1724.92,)   # Ni-65
    Niyield = (1.844977108, 0.136906399)
    Co = (1674.725,)  # Co-58
    Coyield = (1.608491597, 0.121746368)
    Bi2 = (1770.23,)  # Bi-207
    Bi2yield = (0.9552, 0.05) # Fake data, not used
    
    dNBS = 0.0085 # correlated uncertainty on the absolute neutron source strength.
    pNBS = 1.0 + params[5]

    high_corr = 1.0 + params[4]
    dHigh_corr = 0.10

    Sbxs = be9xs(Sb[:,0], params)
    Sb2xs = be9xs(Ra[:,0], params)
    dSb = (Sbyield[0] * pNBS - numpy.sum(Sbxs * Sb[:,1])/100.0)/math.sqrt(Sbyield[1]**2 - (dNBS * Sbyield[0])**2 + numpy.sum((Sbxs*Sb[:,2]/100.)**2))
    dSb2 = (Sb2yield[0] * pNBS - numpy.sum(Sbxs * Sb[:,1])/100.0)/math.sqrt(Sb2yield[1]**2 - (dNBS * Sb2yield[0])**2 + numpy.sum((Sbxs*Sb[:,2]/100.)**2))
    Gaxs = be9xs(Ga[:,0], params)
    dGa = (Gayield[0] * pNBS - numpy.sum(Gaxs * Ga[:,1])/100.0)/math.sqrt(Gayield[1]**2 - (dNBS * Gayield[0])**2 + numpy.sum((Gaxs*Ga[:,2]/100.)**2))
    Yxs = be9xs(Y[:,0], params)
    dY = (Yyield[0] * pNBS - numpy.sum(Yxs * Y[:,1])/100.0)/math.sqrt(Yyield[1]**2 - (dNBS * Yyield[0])**2 + numpy.sum((Yxs*Y[:,2]/100.)**2))
    Bixs = be9xs(Bi[:,0], params)
    dBi = (Biyield[0]/Sbyield[0] - (numpy.sum(Bixs * Bi[:,1])/100.0)/(numpy.sum(Sbxs * Sb[:,1])/100.0)) / math.sqrt((Biyield[1]/Biyield[0])**2 + (numpy.sum(Bixs*Bi[:,2])/numpy.sum(Bixs*Bi[:,1]))**2 + numpy.sum((Sbxs*Sb[:,2])**2)/numpy.sum(Sbxs*Sb[:,1])**2)
    Alxs = be9xs(Al[0], params)
    dAl2 = (Alyield2[0]/Sbyield[0] - Alxs/(numpy.sum(Sbxs * Sb[:,1])/100.0)) / math.sqrt((Alyield2[1]/Alyield2[0])**2 + numpy.sum((Sbxs*Sb[:,2])**2)/numpy.sum(Sbxs*Sb[:,1])**2)

    # Fujishiro
    Fuji_corr = params[3]
    dFuji = 0.0

    Ruxs = be9xs(Ru[:,0], params) 
    dRu = (Ruyield[0] - numpy.sum(Ruxs * Ru[:,1])/100.0)/Ruyield[0]
    Clxs = be9xs(Cl[:,0], params)
    dCl = (Clyield[0] - numpy.sum(Clxs * Cl[:,1])/100.0)/Clyield[0]
    dY2 = (Yyield2[0] - numpy.sum(Yxs * Y[:,1])/100.0)/Yyield2[0]
    dAl1 = (Alyield1[0] - Alxs)/Alyield1[0]
    Nixs = be9xs(Ni[0], params)
    dNi = (Niyield[0] - Nixs)/Niyield[0]
    Coxs = be9xs(Co[0], params)
    dCo = (Coyield[0] - Coxs)/Coyield[0]
    
    # Check whether Cl38 upper limit is constraining the fit.
    Cl_flag = int(dCl - Fuji_corr < 0) 
    
    chi2 = dSb**2 + dSb2**2 + dGa**2 + dBi**2 + dAl2**2 + dY**2 \
        + (params[5] / dNBS)**2 + (params[4]/dHigh_corr)**2 \
        + ((dRu - Fuji_corr))**2/((Ruyield[1]/Ruyield[0])**2 - dFuji**2) \
        + float(Cl_flag) * ((dCl - Fuji_corr))**2/((Clyield[1]/Clyield[0])**2 - dFuji**2) \
        + ((dAl1 - Fuji_corr))**2/((Alyield1[1]/Alyield1[0])**2 - dFuji**2) \
        + ((dNi - Fuji_corr))**2/((Niyield[1]/Niyield[0])**2 - dFuji**2) \
        + ((dCo - Fuji_corr))**2/((Coyield[1]/Coyield[0])**2 - dFuji**2) \
        + ((dY - Fuji_corr))**2/((Yyield2[1]/Yyield2[0])**2 - dFuji**2)
        
    return chi2

def n_chi_sq(params5):
    # Return chi_sq with NBS set to its nominal source strength
    params6 = numpy.zeros(6)
    params6[:5] = params5
    return chi_sq(params6)


def p_chi_sq(fit_params, fix_params, fix_i):
    # Return the chi_sq where some parameters are fixed.
    params = numpy.zeros(6)
    params[:5][fix_i] = fix_params
    params[:5][numpy.logical_not(fix_i)] = fit_params[:-1]
    params[5] = fit_params[-1] # Add on NBS source nuisance parameter
    return chi_sq(params)

def v_chi_sq(params4):
    # Return the chi_sq on the virtual state/resonance state boundary
    params6 = (params4[1]/4.0 + consts[0], params4[0], params4[1], params4[2], params4[3], 0.)
    return chi_sq(params6)

def chi_sig(phi, i, target, param0):
    # Find the boundary of the allowed parameter space for a given target chi_sq
    # Input: phi - an angle in radians
    #        i - a boolean tuple with two true values matching the 2-D plane of the parameter space in which to search.
    #        target - the target chi_sq value
    #        param0 - a point within the allowed parameter space
    
    # Arbetrary vector near the 1 sigma uncertainties.
    dparam = numpy.array((2.0, 0.032, 16, 0.045, 0.1)) 

    i = numpy.array(i)
    def chi_fit_fcn(A):
        # Find the chisq given a polar vector (A, phi) from point params0
        fit_params = numpy.zeros(4)
        fit_params[:3] = param0[numpy.logical_not(i)]
        fix_params = numpy.copy(param0[i])
        fix_params[0] += math.sin(phi) * A * dparam[i][0]
        fix_params[1] += math.cos(phi) * A * dparam[i][1]
        if numpy.any(i - numpy.array((False,True,True,False,False))):
          res = minimize(p_chi_sq, fit_params, args=(fix_params, i))
        else:
          # Bound the resonance energy to lie above threshold to prevent fit errors.
          res = minimize(p_chi_sq, fit_params, args=(fix_params, i), bounds=[(1664.6,1900.),(-1.0,1.0), (-1.0,1.0), (-1.0,1.0)])
        return res.fun - target
      
    # Find the boundary on a ray radiating from point params0 at angle phi.
    fit_A = brenth(chi_fit_fcn, 0.01, 5.0)

    # Return free parameters at the boundary.
    return (param0[i][0] + math.sin(phi) * fit_A * dparam[i][0], \
        param0[i][1] + math.cos(phi) * fit_A * dparam[i][1])

if __name__ == '__main__':

    param0 = numpy.array((1736.8, 0.7426, 252.0, 0.316, -1.47e-2)) # Initial guess.

# ******************************************************************************
    
    # Block 1 - Find best fit

    a = minimize(n_chi_sq, param0, tol=0.001)
    print 'Best fit ', a.x, ' at ', a.fun
    best_chi = a.fun
    best_params = a.x
    norm = numpy.diag(a.hess_inv)**0.5
    corr = a.hess_inv / (norm[:,numpy.newaxis]*norm[numpy.newaxis,:])
    print corr # fit correlation matrix

# ******************************************************************************

    # Block 2 - Find best virtual state fit, with Er - Sn = Gamma_n / 4

    param4 = (0.7712, 268.4, 0.6666, 0.0)

    a = minimize(v_chi_sq, param4, tol=0.001)
    print 'Best virtual state fit ', a.x, ' at ', a.fun
    norm = numpy.diag(a.hess_inv)**0.5
    corr = a.hess_inv / (norm[:,numpy.newaxis]*norm[numpy.newaxis,:])
    print corr

# ******************************************************************************
    
    #Block 3 - Find fit contours
    outfile = open('chi_contours2.dat', 'a')
    print 'chi_contours.dat created.'
    for phi in numpy.arange(0, 2, 0.01) * 3.1415926535:
        # Directly search for 68% and 95% contours.
        r1,r2 = chi_sig(phi, (True,True,False,False,False), best_chi + 1.0, best_params)
        r3,r4 = chi_sig(phi, (True,True,False,False,False), best_chi + 4.0, best_params)
        outfile.write('%.3f %.5f %.5f %.5f %.5f\n' % (phi, r1, r2, r3, r4))
    
    print 'Done Er, Gg contours.'
    outfile.write('\n\n')
    
    for phi in numpy.arange(0, 2, 0.01) * 3.1415926535:
        r1,r2 = chi_sig(phi, (True,False,True,False,False), best_chi + 1.0, best_params)
        r3,r4 = chi_sig(phi, (True,False,True,False,False), best_chi + 4.0, best_params)
        outfile.write('%.3f %.5f %.5f %.5f %.5f\n' % (phi, r1, r2, r3, r4))

    print 'Done Er, Gn contours.'    
    outfile.write('\n\n')
    
    for phi in numpy.arange(0, 2, 0.01) * 3.1415926535:
        r1,r2 = chi_sig(phi, (False,True,True,False,False), best_chi + 1.0, best_params)
        r3,r4 = chi_sig(phi, (False,True,True,False,False), best_chi + 4.0, best_params)
        outfile.write('%.3f %.5f %.5f %.5f %.5f\n' % (phi, r1, r2, r3, r4))

    outfile.close()
    print 'Done Gg, Gn contours, chi_contours.dat written.'

